Learning to Interpret Forecasts: Evidence Quality and Source Familiarity

We study how learning about a forecasting method affects a seller's choice of evidence. More evidence improves the current forecast but makes the method's persistent component harder to identify. A monopolist may therefore collect less evidence initially to help customers interpret later forecasts. Because the seller captures only part of customers' gains from costly evidence, it switches to less initial evidence sooner than a welfare-maximizing regulator. A minimum evidence requirement improves welfare only for intermediate weights on future benefits. An independent assessment removes this learning trade-off but may be privately unprofitable despite being socially worthwhile.

==> anc/README.txt <==
NUMERICAL VERIFICATION

Paper: Learning to Interpret Forecasts: Evidence Quality and Source Familiarity
Authors: Georgy Lukyanov and Nikita Ogorodnikov
Version: 3 October 2026

Run with Python 3 using the standard library:
  python verify_ogorodnikov_revision.py

The script reproduces the numerical example using exact rational arithmetic,
compares all four evidence sequences, checks the policy and assessment thresholds,
and performs seeded numerical checks of the theoretical inequalities. Numerical
checks are not substitutes for the analytical proofs. No external dataset is used.

The enclosed numerical_verification.json records the output.
The verification code was prepared with assistance from OpenAI's ChatGPT.


==> anc/numerical_verification.json <==
{
  "exact_example": {
    "value_first_basic": {
      "fraction": "1/43",
      "decimal": 0.023255813953488372
    },
    "value_first_intensive": {
      "fraction": "1/12",
      "decimal": 0.08333333333333333
    },
    "precision_after_basic": {
      "fraction": "43/30",
      "decimal": 1.4333333333333333
    },
    "precision_after_intensive": {
      "fraction": "3/5",
      "decimal": 0.6
    },
    "value_second_after_basic": {
      "fraction": "43/116",
      "decimal": 0.3706896551724138
    },
    "value_second_after_intensive": {
      "fraction": "3/11",
      "decimal": 0.2727272727272727
    },
    "second_format_gain_after_basic": {
      "fraction": "5719/28884",
      "decimal": 0.19799889212020497
    },
    "second_format_gain_after_intensive": {
      "fraction": "54/319",
      "decimal": 0.16927899686520376
    },
    "delta_V": {
      "fraction": "31/516",
      "decimal": 0.060077519379844964
    },
    "delta_H": {
      "fraction": "125/1276",
      "decimal": 0.09796238244514106
    },
    "beta_private": {
      "fraction": "577709/2015625",
      "decimal": 0.28661531782945737
    },
    "beta_social": {
      "fraction": "265727/671875",
      "decimal": 0.3955006511627907
    },
    "beta_full_access": {
      "fraction": "906917/2015625",
      "decimal": 0.44994331782945735
    },
    "assessment_information_gain": {
      "fraction": "25973/49880",
      "decimal": 0.5207097032878909
    },
    "assessment_private_threshold": {
      "fraction": "609421/4988000",
      "decimal": 0.12217742582197273
    },
    "assessment_social_vs_unregulated": {
      "fraction": "1868167/9976000",
      "decimal": 0.1872661387329591
    },
    "welfare_gain_from_evidence_requirement": {
      "fraction": "223737/109736000",
      "decimal": 0.0020388660056863744
    },
    "assessment_social_vs_best_unaudited": {
      "fraction": "163/880",
      "decimal": 0.18522727272727274
    }
  },
  "four_sequences": [
    {
      "first_q": 0.5,
      "second_q": 0.5,
      "profit": 0.020492668347809846,
      "welfare": 0.030739002521714767
    },
    {
      "first_q": 0.5,
      "second_q": 1.0,
      "profit": 0.034602574178027264,
      "welfare": 0.0532638612670409
    },
    {
      "first_q": 1.0,
      "second_q": 0.5,
      "profit": 0.021626436781609196,
      "welfare": 0.03643965517241379
    },
    {
      "first_q": 1.0,
      "second_q": 1.0,
      "profit": 0.033295151515151514,
      "welfare": 0.055302727272727274
    }
  ],
  "binary_primitives_checked": 7348,
  "private_history_cases_checked": 10000,
  "status": "all checks passed"
}


==> anc/verify_ogorodnikov_revision.py <==
"""Reproduce the numerical example and check the stated comparisons.

Python 3 standard library only. Run: python verify_ogorodnikov_revision.py
These checks complement the analytical proofs; they do not prove the theorems.
"""
from fractions import Fraction as F
import json
import random


def value(x, q):
    return x * q * q / (1 + x * q + x * q * q)


def learning(q):
    return 1 / (q * (1 + q))


eta, low, high, cost, beta = F(1, 10), F(1, 2), F(1), F(1, 125), F(17, 50)
xl, xh = eta + learning(low), eta + learning(high)
dv = value(eta, high) - value(eta, low)
dh = value(xl, high) - value(xh, high)
z = F(1, 2) - value(eta, low) + beta * (F(1, 2) - value(xl, high))
standard_gain = F(3, 8) * (dv - beta * dh) - cost
exact = {
    "value_first_basic": value(eta, low),
    "value_first_intensive": value(eta, high),
    "precision_after_basic": xl,
    "precision_after_intensive": xh,
    "value_second_after_basic": value(xl, high),
    "value_second_after_intensive": value(xh, high),
    "second_format_gain_after_basic": value(xl, high) - value(xl, low),
    "second_format_gain_after_intensive": value(xh, high) - value(xh, low),
    "delta_V": dv,
    "delta_H": dh,
    "beta_private": (dv - 4 * cost) / dh,
    "beta_social": (dv - F(8, 3) * cost) / dh,
    "beta_full_access": (dv - 2 * cost) / dh,
    "assessment_information_gain": z,
    "assessment_private_threshold": z / 4 - cost,
    "assessment_social_vs_unregulated": F(3, 8) * z - cost,
    "welfare_gain_from_evidence_requirement": standard_gain,
    "assessment_social_vs_best_unaudited": F(3, 8) * z - cost - max(0, standard_gain),
}
sequences = []
for first in (low, high):
    for second in (low, high):
        information = value(eta, first) + beta * value(eta + learning(first), second)
        expenditure = (cost if first == high else 0) + beta * (cost if second == high else 0)
        sequences.append({
            "first_q": float(first), "second_q": float(second),
            "profit": float(information / 4 - expenditure),
            "welfare": float(F(3, 8) * information - expenditure),
        })
assert max(sequences, key=lambda s: s["profit"])["first_q"] == 0.5
assert max(sequences, key=lambda s: s["welfare"])["first_q"] == 1.0

# Check binary conclusions on independently sampled primitives satisfying the
# assumptions, comparing all four feasible sequences rather than only the two
# sequences singled out by the theorem.
rng = random.Random(20261003)
valid_binary = 0
for _ in range(10000):
    e = 10 ** rng.uniform(-2, 0.5)
    lo = 10 ** rng.uniform(-1.2, 0.1)
    hi = lo * rng.uniform(1.05, 4)
    a, b = e + learning(lo), e + learning(hi)
    d_v = value(e, hi) - value(e, lo)
    d_h = value(a, hi) - value(b, hi)
    c = rng.uniform(0.01, 0.99) * d_v / 4
    if min(value(a, hi) - value(a, lo), value(b, hi) - value(b, lo)) <= 4 * c:
        continue
    bp = (d_v - 4 * c) / d_h
    if not 0 < bp < 1:
        continue
    bs = (d_v - (8 / 3) * c) / d_h
    assert bs > bp
    for discount in (0, bp / 2, (bp + 1) / 2, 1):
        candidates = []
        for first in (lo, hi):
            for second in (lo, hi):
                v = value(e, first) + discount * value(e + learning(first), second)
                ctotal = (c if first == hi else 0) + discount * (c if second == hi else 0)
                candidates.append((v / 4 - ctotal, first, second))
        expected_first = lo if discount > bp else hi
        target = next(t[0] for t in candidates if t[1] == expected_first and t[2] == hi)
        assert target >= max(t[0] for t in candidates) - 1e-12
        welfare_difference = -(3 / 8) * d_v + c + discount * (3 / 8) * d_h
        assert (welfare_difference > 1e-12) == (discount > bs + 1e-10) or abs(welfare_difference) < 1e-10
    valid_binary += 1

# Check the private-history revenue bound for non-uniform F(g)=g**a on [0,1].
for _ in range(10000):
    exponent = rng.uniform(0.3, 5)
    survival = lambda g: max(0.0, 1 - max(0.0, g) ** exponent)
    cutoff_star = (1 / (exponent + 1)) ** (1 / exponent)
    m = cutoff_star * survival(cutoff_star)
    v, low_value = rng.uniform(0.01, 2), rng.uniform(0.01, 2)
    high_value = low_value + rng.uniform(0.001, 2)
    seller_discount = rng.random()
    consumer_discount = seller_discount * rng.random()
    cutoff, price = rng.random(), rng.random() * 1.5 * high_value
    rent = max(0, cutoff * high_value - price) - max(0, cutoff * low_value - price)
    first_price = cutoff * v + consumer_discount * rent
    demand = survival(max(cutoff, price / high_value)) + max(0, survival(price / low_value) - survival(cutoff))
    revenue = first_price * survival(cutoff) + seller_discount * price * demand
    assert revenue <= m * (v + seller_discount * high_value) + 1e-11

print(json.dumps({
    "exact_example": {k: {"fraction": str(v), "decimal": float(v)} for k, v in exact.items()},
    "four_sequences": sequences,
    "binary_primitives_checked": valid_binary,
    "private_history_cases_checked": 10000,
    "status": "all checks passed",
}, indent=2))

